Moments in the exact summation of the curious series of Kempner type

We obtain for the Kempner series (i.e. harmonic series where certain digits are excluded from all denominators, for example the digit 9 in base 10) new representations as geometrically convergent series. The coefficients for these representations involve the power sums on the allowed digits and the moments of an explicitly described measure on the unit interval. These moments can be computed numerically by recurrence. We establish a priori lower and upper bounds for them. This allows converting the theoretical formulas into an efficient numerical algorithm.

==> anc/kempner_2000digits.mpl <==
# Maple input file
# run on the command line: "maple kempner_2000digits.mpl"
#
# Originally done in January 2012, minimally adapted (translated)
# in February 2024.  NO CHECK WAS DONE whether coding was
# reasonably efficient: the authors is NO expert of Maple data
# types and uses it only occasionally.
#
# It was only checked compilation still works as expected.
#
# Copyright (c) Jean-François Burnol 2012, 2024
# License: CC BY-SA https://creativecommons.org/licenses/by-sa/4.0/
#
#
# This computes the classic Kempner sum with 2000 fractional digits The
# kempner() procedure in the first execution block is a variation regarding
# user interface from kempner_base10_all.mw, it prints computation time for
# some sub-processing.  It has a new argument its "nbkeptsums" which tells it
# how many partial sums to return
#
# Then the calling block prints out their last 7+3 digits to check if enough
# partial sums were computed and if output looks reasonable (perhaps we should
# have more guard digits)
#
#######################################################
# For explanatory comments see kempner_base10_all.mpl #
#######################################################
#
#
# The second execution block launches the computation
# 
# Enjoy!
# 
# 
# THIS BLOCK DEFINES THE kempner() PROCEDURE AND AUXILIARIES
# ATTENTION THAT GLOBAL VARIABLES ARE USED BY kempner()
#
#
restart; with(combinat,choose):

ucoeff := proc(k)
    option remember;
    if k = 1 then
        10/(10-N)
    else
        add(binomial(k-1,u-1)*thegammasums[k-u+1]*ucoeff(u),u=1..k-1)/(10^k - N)
    end if
end proc:

betasum := proc(K)
    add(1/b^K,b=L||level)
end:

partialsum := proc(K)
    option remember;
    if K = 1 then
        add(add(1/n,n=L||j),j=1..level-1) + 10/(10-N)*add(1/n,n=L||level)
    else
        partialsum(K-1) + (-1)^(K-1)*theucoeffs[K]*betasum(K)
    end if
end:

thing := proc(list)
    map(x->seq(10*x+j,j = L0),list)
end:

kempner := proc(A,lev,Mmax,nbkeptsums)
    local x,starttime,endtime;
    global L0,L1,L2,L3,L4,N,level,thegammasums,theucoeffs;
    level := lev;
    N := nops(A);
    L0 := A; L1 := A;
    if 0 in A then L1 := subsop(1=NULL,L1) end if;
    L1 := map(x->1.*x,L1);
    L2 := map(thing,L1);
    if level = 3 then L3 := map(thing,L2) end if;
    # if level = 4 then L3 := map(thing,L2); L4 := map(thing,L3) end if;
    printf("%d gamma sums computed in... ",Mmax);  print();
    starttime := time();
        thegammasums := array(1..Mmax,[seq(add(a^(m-1),a=L1), m=1..Mmax)]);
    endtime := time();
    printf("%8.4f seconds", endtime-starttime); print();
    thegammasums[1] := N;
    forget(ucoeff);
    printf("%d moments computed in... ",Mmax);  print();
    starttime := time();
        theucoeffs := [seq(ucoeff(k),k=1..Mmax)];
    endtime := time();
    printf("%8.4f seconds", endtime-starttime); print();
    forget(partialsum);
    printf("%d partial sums computed in... ",Mmax);  print();
    starttime := time();
        x := seq(partialsum(K),K=Mmax-nbkeptsums+1..Mmax);
    endtime := time();
    printf("%8.4f seconds", endtime-starttime); print();
    return x;
end:

# THIS BLOCK LAUNCHES THE COMPUTATIONS
# 
# 
# 
Digits := 2005; nbdigits := 2000; Mmax:= 1000; nbkeptsums:=50;
starttime := time():
result := kempner([0,1,2,3,4,5,6,7,8],3,Mmax,nbkeptsums):
endtime := time():
printf("Last 7+3 digits of the last (truncated to %d+3 fractional digits) %d partial sums:\n", nbdigits, nbkeptsums);
seq(printf("%a -> %.3f\n",Mmax-nbkeptsums+j,
		frac(trunc(10^(nbdigits+3)*result[j])/10^10)*10^7), j=1..nbkeptsums);
print();
printf("Total computing time: %8.4f secondes\n",endtime-starttime); print();
printf("(nota bene: output next is truncated not rounded)\n");
print();
printf("K = %.*f\n",nbdigits,trunc(10^nbdigits*result[nbkeptsums])/10^nbdigits);	



# 
# 
# 
# 


==> anc/kempner_2000digits.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"><Zoom percentage="150"/></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L3">
<Input>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Originally done in January 2012, minimally adapted (translated)</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">in February 2024.  NO CHECK WAS DONE whether coding was</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">reasonably efficient: the authors is NO expert of Maple data</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">types and uses it only occasionally.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">It was only checked compilation still works as expected.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono" encoding="UTF-8">Copyright (c) Jean-Fran\303\247ois Burnol 2012, 2024</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">License: CC BY-SA https://creativecommons.org/licenses/by-sa/4.0/</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">This computes the classic Kempner sum with 2000 fractional digits The</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">kempner() procedure in the first execution block is a variation regarding</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">user interface from kempner_base10_all.mw, it prints computation time for</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">some sub-processing.  It has a new argument its &quot;nbkeptsums&quot; which tells it</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">how many partial sums to return</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Then the calling block prints out their last 7+3 digits to check if enough</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">partial sums were computed and if output looks reasonable (perhaps we should</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">have more guard digits)</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">######################################################</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono"># For explanatory comments see kempner_base10_all.mw #</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">######################################################</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">The second execution block launches the computation</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Enjoy!</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># THIS BLOCK DEFINES THE kempner() PROCEDURE AND AUXILIARIES</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># ATTENTION THAT GLOBAL VARIABLES ARE USED BY kempner()</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart; with(combinat,choose):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ucoeff := proc(k)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    option remember;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if k = 1 then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        10/(10-N)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        add(binomial(k-1,u-1)*thegammasums[k-u+1]*ucoeff(u),u=1..k-1)/(10^k - N)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">betasum := proc(K)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    add(1/b^K,b=L||level)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">partialsum := proc(K)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    option remember;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if K = 1 then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        add(add(1/n,n=L||j),j=1..level-1) + 10/(10-N)*add(1/n,n=L||level)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        partialsum(K-1) + (-1)^(K-1)*theucoeffs[K]*betasum(K)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">thing := proc(list)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    map(x-&gt;seq(10*x+j,j = L0),list)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">kempner := proc(A,lev,Mmax,nbkeptsums)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    local x,starttime,endtime;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    global L0,L1,L2,L3,L4,N,level,thegammasums,theucoeffs;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    level := lev;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    N := nops(A);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L0 := A; L1 := A;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if 0 in A then L1 := subsop(1=NULL,L1) end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L1 := map(x-&gt;1.*x,L1);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L2 := map(thing,L1);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if level = 3 then L3 := map(thing,L2) end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    # if level = 4 then L3 := map(thing,L2); L4 := map(thing,L3) end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    printf(&quot;%d gamma sums computed in... &quot;,Mmax);  print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    starttime := time();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        thegammasums := array(1..Mmax,[seq(add(a^(m-1),a=L1), m=1..Mmax)]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    endtime := time();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    printf(&quot;%8.4f seconds&quot;, endtime-starttime); print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    thegammasums[1] := N;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    forget(ucoeff);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    printf(&quot;%d moments computed in... &quot;,Mmax);  print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    starttime := time();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        theucoeffs := [seq(ucoeff(k),k=1..Mmax)];</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    endtime := time();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    printf(&quot;%8.4f seconds&quot;, endtime-starttime); print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    forget(partialsum);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    printf(&quot;%d partial sums computed in... &quot;,Mmax);  print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    starttime := time();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        x := seq(partialsum(K),K=Mmax-nbkeptsums+1..Mmax);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    endtime := time();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    printf(&quot;%8.4f seconds&quot;, endtime-starttime); print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return x;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># THIS BLOCK LAUNCHES THE COMPUTATIONS</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits := 2005; nbdigits := 2000; Mmax:= 1000; nbkeptsums:=50;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">starttime := time():</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">result := kempner([0,1,2,3,4,5,6,7,8],3,Mmax,nbkeptsums):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">endtime := time():</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">printf(&quot;Last 7+3 digits of the last (truncated to %d+3 fractional digits) %d partial sums:\134n&quot;, nbdigits, nbkeptsums);</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">seq(printf(&quot;%a -&gt; %.3f\134n&quot;,Mmax-nbkeptsums+j,</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">		frac(trunc(10^(nbdigits+3)*result[j])/10^10)*10^7), j=1..nbkeptsums);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">printf(&quot;Total computing time: %8.4f secondes\134n&quot;,endtime-starttime); print();</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">printf(&quot;(nota bene: output next is truncated not rounded)\134n&quot;);</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">printf(&quot;K = %.*f\134n&quot;,nbdigits,trunc(10^nbdigits*result[nbkeptsums])/10^nbdigits);	</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
</Worksheet>

==> anc/kempner_base10_all.mpl <==
# Maple input file
# run on the command line: "maple kempner_base10_all.mpl"
#
# Originally done in January 2012, minimally adapted (translated)
# in February 2024.  NO CHECK WAS DONE whether coding was
# reasonably efficient: the authors is NO expert of Maple data
# types and uses it only occasionally.
#
# It was only checked compilation still works as expected.
#
# Copyright (c) Jean-François Burnol 2012, 2024
# License: CC BY-SA https://creativecommons.org/licenses/by-sa/4.0/
#
# This computes all 1021 Kempner like sums for base b=10, with 100
# digits Of all 1024 subsets A of {0,1,...,9}, the empty set, the
# singleton {0} and the full set are excluded, hence 1021.
#
# The computations are done with Maple configured to use 110
# decimal digits.  Only 100 fractional digits are printed in the
# end.
#
# The computing procedure is called kempner(A, lev, Mmax), it is a
# direct implementation of the main formula, and has three
# arguments
#
# A is our set of allowed digits lev is the l in the main theorem
# Mmax is the maximal m-1 used, see below for the shift by 1.  It
# means that Mmax-1 terms of the alternating series are used
# starting with u_1, which here will be coeffsu[2]
#
# All arrays are indexed from 1 to Mmax which is set by the caller
#
# The procedure theucoeffs[m], m at least 1, corresponds to
# u_{m-1} in the paper.  The array entries are filled by call to a
# recursive procedure "ucoeff" using "remember"
#
# thegammasums[j] corresponds to gamma_{j-1} in the paper
# attention to the shift! Only gamma_1, etc... are used so j at
# least 2 in the recursion formula theucoeff
#
# betasum(K) is a procedure which returns the inverse power sums
# beta_{l,K} from the paper
#
# partialsum(K) is a recursive procedure alos using "remember" and
# which for K=1 computes the initial contribution from digits of
# length up to the level, then starting with K=2 adds the
# alternating series contributions (thus starting at m=1 and going
# to m=Mmax-1)
#
# thing(L) is a procedure which replaces each entry x in L by the
# 10*x+j for j the admissible digits The admissible digits are the
# elements from a global variable L0 which is set at start of
# kempner to be its first argument A

# kempner() starts by declaring global variables L1, L2, L3, L4
# which are floating point representations of the integers at
# levels 1, 2, 3, 4
#
# Then it computes the array of gammasum's matching A (which now,
# apart from 0, gave L1)
#
# Then it fills up the ucoeff[] array using calls to the
# "theucoeff" recursive with memory procedure
#
# Then it computes the partialsum(K) in a way keeping the last 4
# of them in an array
# A test is made that the 100 fractional digits of these last 4
# partial sums are identical.
# If test is positive the result is printed.
# If test is negative the last sum is printed as well as the last
# 3 digits of of the 3 preceding sums and we word "doubt" is
# printed
#
# This is it for kempner()
#
# The second execution block is a loop generating all possible A's
# and executing kempner(A, 2 or 3, Mmax = 110, respectively 55)
#
# Some timing data is also gathered and printed.
#
# Enjoy!
#
# Attention that N, L0, L1, L2, L3 and level are defined as global
# variables to avoid passing arguments in sub-functions which is
# bad style
#
#
# THIS BLOCK DEFINES THE kempner() PROCEDURE AND AUXILIARIES
# ATTENTION THAT GLOBAL VARIABLES ARE USED BY kempner()
#
#
restart; with(combinat,choose):
ucoeff := proc(k)
    option remember;
    if k = 1 then
        10/(10-N)
    else
        add(binomial(k-1,u-1)*thegammasums[k-u+1]*ucoeff(u),u=1..k-1)/(10^k - N)
    end if
end proc:

betasum := proc(K)
    add(1/b^K,b=L||level)
end:

partialsum := proc(K)
    option remember;
    if K = 1 then
        add(add(1/n,n=L||j),j=1..level-1) + 10/(10-N)*add(1/n,n=L||level)
    else
        partialsum(K-1) + (-1)^(K-1)*theucoeffs[K]*betasum(K)
    end if
end:

thing := proc(list)
    map(x->seq(10*x+j,j = L0),list)
end:

kempner := proc(A,lev,Mmax)
    local test,lastpartialsums;
    global L0,L1,L2,L3,L4,N,level,thegammasums,theucoeffs;
    level := lev;
    N := nops(A);
    L0 := A; L1 := A;
    if 0 in A then L1 := subsop(1=NULL,L1) end if;
    L1 := map(x->1.*x,L1);
    L2 := map(thing,L1);
    if level = 3 then L3 := map(thing,L2) end if;
    # if level = 4 then L3 := map(thing,L2); L4 := map(thing,L3) end if;
    thegammasums := array(1..Mmax,[seq(add(a^(m-1),a=L1), m=1..Mmax)]);
    thegammasums[1] := N;
    forget(ucoeff);
    theucoeffs := [seq(ucoeff(k),k=1..Mmax)];
    forget(partialsum);
    lastpartialsums := array(Mmax-3..Mmax,[seq(partialsum(K),K=Mmax-3..Mmax)]);
    test := add(abs(trunc(10^nbdigits*lastpartialsums[Mmax+j])-trunc(10^nbdigits*lastpartialsums[Mmax+j-1])),j=-2..0):    
    if (test=0) then
        return [A,lastpartialsums[Mmax],test];
    else
        return [A,lastpartialsums[Mmax],test,[seq(10^3*frac(trunc(10^nbdigits*lastpartialsums[Mmax+j])/10^3),j=-3..0)]];        
    end if;
end:

# THIS BLOCK LAUNCHES THE COMPUTATIONS
# TIMINGS ARE SHOWN AND RESULTS PRINTED ONLY AT END
# 
# 
Digits := 110: nbdigits := 100:
printf("Digits=%d, \nOutput truncated to %d fractional digits\n\n", Digits, nbdigits);
starttime := time():
for k from 1 to 9 do
    subduration[k] := time():
    mega := choose([0,1,2,3,4,5,6,7,8,9],k):
    if k=1 then mega := subsop(1=NULL, mega): end if: 
    if k<8 then
        printf("Computing with level 3 for all A's of cardinality %d... (will be displayed later)",k);print();
        thekempnersums[k] := seq(kempner(L,3,55),L=mega):
    else
        printf("Computing with level 2 for all A's of cardinality %d...",k);print();
        thekempnersums[k] := seq(kempner(L,2,105),L=mega):
    end:
    subduration[k] := time() - subduration[k]:
    printf("        done in %7.4f seconds for %d Kempner sums (%.6f seconds per sum)\n", 
           subduration[k], nops(mega), subduration[k]/nops(mega));print();
end do: print();
endtime := time():
for k from 1 to 9 do
    for result in thekempnersums[k] do
        printf("%a -> %.*f",result[1],nbdigits,trunc(10^nbdigits*result[2])/10^nbdigits):
        if (result[3]=0) then
            printf("\n"):
        else
            printf("\nWARNING sum for %a may have been computed with too few terms (",result[1]):
            for x in result[4] do printf(" %d", x): end do:
            printf(" )\n"):
        end if;
    end do:
end do:
printf("Total computing time: %07.4f seconds\n",endtime-starttime);
for k from 1 to 9 do
    printf("k=%d: %7.4f seconds (%.6f seconds per sum)\n",k,subduration[k],subduration[k]/nops([thekempnersums[k]])):
end do:
# 
# 
# 
# 


==> anc/kempner_base10_all.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"><Zoom percentage="150"/></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L3">
<Input>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Originally done in January 2012, minimally adapted (translated)</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">in February 2024.  NO CHECK WAS DONE whether coding was</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">reasonably efficient: the authors is NO expert of Maple data</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">types and uses it only occasionally.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">It was only checked compilation still works as expected.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono" encoding="UTF-8">Copyright (c) Jean-Fran\303\247ois Burnol 2012, 2024</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">License: CC BY-SA https://creativecommons.org/licenses/by-sa/4.0/</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">This computes all 1021 Kempner like sums for base b=10, with 100</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">digits Of all 1024 subsets A of {0,1,...,9}, the empty set, the</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">singleton {0} and the full set are excluded, hence 1021.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">The computations are done with Maple configured to use 110</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">decimal digits.  Only 100 fractional digits are printed in the</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">end.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">The computing procedure is called kempner(A, lev, Mmax), it is a</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">direct implementation of the main formula, and has three</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">arguments</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">A is our set of allowed digits lev is the l in the main theorem</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Mmax is the maximal m-1 used, see below for the shift by 1.  It</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">means that Mmax-1 terms of the alternating series are used</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">starting with u_1, which here will be coeffsu[2]</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">All arrays are indexed from 1 to Mmax which is set by the caller</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">The procedure theucoeffs[m], m at least 1, corresponds to</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">u_{m-1} in the paper.  The array entries are filled by call to a</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">recursive procedure &quot;ucoeff&quot; using &quot;remember&quot;</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">thegammasums[j] corresponds to gamma_{j-1} in the paper</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">attention to the shift! Only gamma_1, etc... are used so j at</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">least 2 in the recursion formula theucoeff</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">betasum(K) is a procedure which returns the inverse power sums</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">beta_{l,K} from the paper</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">partialsum(K) is a recursive procedure alos using &quot;remember&quot; and</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">which for K=1 computes the initial contribution from digits of</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">length up to the level, then starting with K=2 adds the</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">alternating series contributions (thus starting at m=1 and going</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">to m=Mmax-1)</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">thing(L) is a procedure which replaces each entry x in L by the</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">10*x+j for j the admissible digits The admissible digits are the</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">elements from a global variable L0 which is set at start of</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">kempner to be its first argument A</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">kempner() starts by declaring global variables L1, L2, L3, L4</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">which are floating point representations of the integers at</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">levels 1, 2, 3, 4</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Then it computes the array of gammasum's matching A (which now,</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">apart from 0, gave L1)</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Then it fills up the ucoeff[] array using calls to the</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">&quot;theucoeff&quot; recursive with memory procedure</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Then it computes the partialsum(K) in a way keeping the last 4</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">of them in an array</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">A test is made that the 100 fractional digits of these last 4</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">partial sums are identical.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">If test is positive the result is printed.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">If test is negative the last sum is printed as well as the last</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">3 digits of of the 3 preceding sums and we word &quot;doubt&quot; is</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">printed</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">This is it for kempner()</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">The second execution block is a loop generating all possible A's</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">and executing kempner(A, 2 or 3, Mmax = 110, respectively 55)</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Some timing data is also gathered and printed.</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Enjoy!</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">Attention that N, L0, L1, L2, L3 and level are defined as global</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">variables to avoid passing arguments in sub-functions which is</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"><Font family="Andale Mono">bad style</Font></Text-field>
<Text-field style="Text" family="Andale Mono" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># THIS BLOCK DEFINES THE kempner() PROCEDURE AND AUXILIARIES</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># ATTENTION THAT GLOBAL VARIABLES ARE USED BY kempner()</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart; with(combinat,choose):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ucoeff := proc(k)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    option remember;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if k = 1 then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        10/(10-N)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        add(binomial(k-1,u-1)*thegammasums[k-u+1]*ucoeff(u),u=1..k-1)/(10^k - N)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">betasum := proc(K)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    add(1/b^K,b=L||level)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">partialsum := proc(K)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    option remember;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if K = 1 then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        add(add(1/n,n=L||j),j=1..level-1) + 10/(10-N)*add(1/n,n=L||level)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        partialsum(K-1) + (-1)^(K-1)*theucoeffs[K]*betasum(K)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">thing := proc(list)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    map(x-&gt;seq(10*x+j,j = L0),list)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">kempner := proc(A,lev,Mmax)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    local test,lastpartialsums;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    global L0,L1,L2,L3,L4,N,level,thegammasums,theucoeffs;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    level := lev;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    N := nops(A);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L0 := A; L1 := A;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if 0 in A then L1 := subsop(1=NULL,L1) end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L1 := map(x-&gt;1.*x,L1);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L2 := map(thing,L1);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if level = 3 then L3 := map(thing,L2) end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    # if level = 4 then L3 := map(thing,L2); L4 := map(thing,L3) end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    thegammasums := array(1..Mmax,[seq(add(a^(m-1),a=L1), m=1..Mmax)]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    thegammasums[1] := N;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    forget(ucoeff);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    theucoeffs := [seq(ucoeff(k),k=1..Mmax)];</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    forget(partialsum);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    lastpartialsums := array(Mmax-3..Mmax,[seq(partialsum(K),K=Mmax-3..Mmax)]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    test := add(abs(trunc(10^nbdigits*lastpartialsums[Mmax+j])-trunc(10^nbdigits*lastpartialsums[Mmax+j-1])),j=-2..0):    </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if (test=0) then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        return [A,lastpartialsums[Mmax],test];</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        return [A,lastpartialsums[Mmax],test,[seq(10^3*frac(trunc(10^nbdigits*lastpartialsums[Mmax+j])/10^3),j=-3..0)]];        </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># THIS BLOCK LAUNCHES THE COMPUTATIONS</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># TIMINGS ARE SHOWN AND RESULTS PRINTED ONLY AT END</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits := 110: nbdigits := 100:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">printf(&quot;Digits=%d, \134nOutput truncated to %d fractional digits\134n\134n&quot;, Digits, nbdigits);</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">starttime := time():</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for k from 1 to 9 do</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    subduration[k] := time():</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    mega := choose([0,1,2,3,4,5,6,7,8,9],k):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if k=1 then mega := subsop(1=NULL, mega): end if: </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if k&lt;8 then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        printf(&quot;Computing with level 3 for all A's of cardinality %d... (will be displayed later)&quot;,k);print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        thekempnersums[k] := seq(kempner(L,3,55),L=mega):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        printf(&quot;Computing with level 2 for all A's of cardinality %d...&quot;,k);print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        thekempnersums[k] := seq(kempner(L,2,105),L=mega):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    subduration[k] := time() - subduration[k]:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">    printf(&quot;        done in %7.4f seconds for %d Kempner sums (%.6f seconds per sum)\134n&quot;, </Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           subduration[k], nops(mega), subduration[k]/nops(mega));print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do: print();</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">endtime := time():</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for k from 1 to 9 do</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for result in thekempnersums[k] do</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        printf(&quot;%a -&gt; %.*f&quot;,result[1],nbdigits,trunc(10^nbdigits*result[2])/10^nbdigits):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if (result[3]=0) then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">            printf(&quot;\134n&quot;):</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">            printf(&quot;\134nWARNING sum for %a may have been computed with too few terms (&quot;,result[1]):</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">            for x in result[4] do printf(&quot; %d&quot;, x): end do:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">            printf(&quot; )\134n&quot;):</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">printf(&quot;Total computing time: %07.4f seconds\134n&quot;,endtime-starttime);</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for k from 1 to 9 do</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">    printf(&quot;k=%d: %7.4f seconds (%.6f seconds per sum)\134n&quot;,k,subduration[k],subduration[k]/nops([thekempnersums[k]])):</Font></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do:</Text-field>
</Input>
</Group>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
<Text-field superscript="false" placeholder="false" executable="false" selection-placeholder="false" italic="false" size="12" bold="false" subscript="false" family="Times New Roman" opaque="false" underline="false" background="[255,255,255]" readonly="false" foreground="[0,0,0]" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
</Worksheet>
